A provable two-stage algorithm for penalized hazards regression

From an optimizer's perspective, achieving the global optimum for a general nonconvex problem is often provably NP-hard using the classical worst-case analysis. In the case of Cox's proportional hazards model, by taking its statistical model structures into account, we identify local strong convexity near the global optimum, motivated by which we propose to use two convex programs to optimize the folded-concave penalized Cox's proportional hazards regression. Theoretically, we investigate the statistical and computational tradeoffs of the proposed algorithm and establish the strong oracle property of the resulting estimators. Numerical studies and real data analysis lend further support to our algorithm and theory.

==> simufigs/plot.R <==

#install.packages('ggplot2')
library('ggplot2')
library('ggpubr')

#WEAK ORACLE
#lasso
lasso=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/iid/lassoerr.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(lasso))
df1=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p1<-ggplot(df1,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Lasso") +
  xlab(expression(sqrt(log(p)))) + ylab(expression(L['2']-error)) + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)
) +ylim(0,2.6)
#ggsave('lasso.pdf',height=4,width=4)


#scad
scad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/iid/scaderr.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(scad))
df2=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p2<-ggplot(df2,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("SCAD") +
  xlab(expression(sqrt(log(p)))) + ylab(expression(L['2']-error)) + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)
) +ylim(0,2.6)
#ggsave('scad.pdf',height=4,width=4)

#mcp
mcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/iid/mcperr.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(mcp))
df3=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p3<-ggplot(df3,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("MCP") +
  xlab(expression(sqrt(log(p)))) + ylab(expression(L['2']-error)) + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)
) +ylim(0,2.6)
#ggsave('mcp.pdf',height=4,width=4)

ggarrange(p2, p3, p1, ncol=3, nrow=1, common.legend = TRUE, legend="top")
ggsave('err.pdf',height=4,width=12)

#STRONG ORACLE
#lasso
TPlasso=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/iid/lassoTP.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TPlasso))
df1=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p1<-ggplot(df1,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Sensitivity with Lasso") +
  xlab(expression(sqrt(log(p)))) + ylab("Sensitivity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)) +ylim(0,1.01)
#ggsave('TPlasso.pdf',height=4,width=4)

TNlasso=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/iid/lassoTN.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TNlasso))
df2=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p2<-ggplot(df2,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Specificity with Lasso") +
  xlab(expression(sqrt(log(p)))) + ylab("Specificity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14))+ylim(0.6,1.01)
#ggsave('TNlasso.pdf',height=4,width=4)


#scad
TPscad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/iid/scadTP.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TPscad))
df3=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p3<-ggplot(df3,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Sensitivity with SCAD") +
  xlab(expression(sqrt(log(p)))) + ylab("Sensitivity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14))+ylim(0,1.01)
#ggsave('TPscad.pdf',height=4,width=4)

TNscad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/iid/scadTN.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TNscad))
df4=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p4<-ggplot(df4,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Specificity with SCAD") +
  xlab(expression(sqrt(log(p)))) + ylab("Specificity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14))+ylim(0.6,1.01)
#ggsave('TNscad.pdf',height=4,width=4)


#mcp
TPmcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/iid/mcpTP.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TPmcp))
df5=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p5<-ggplot(df5,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Sensitivity with MCP") +
  xlab(expression(sqrt(log(p)))) + ylab("Sensitivity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14))+ylim(0,1.01)
#ggsave('TPmcp.pdf',height=4,width=4)

TNmcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/iid/mcpTN.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TNmcp))
df6=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p6<-ggplot(df6,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Specificity with MCP") +
  xlab(expression(sqrt(log(p)))) + ylab("Specificity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)) +ylim(0.6,1.01)
#ggsave('TNmcp.pdf',height=4,width=4)

ggarrange(p3, p5, p1, p4, p6, p2, ncol=3, nrow=2, common.legend = TRUE, legend="top")
ggsave('select.pdf',height=8,width=12)

#-----------------------------------
# Comparison at n=300 and various p
ilammscad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/ilamm/errilammscad.csv',header=FALSE)[1:8,1]
ilammmcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/ilamm/errilammmcp.csv',header=FALSE)[1:8,1]
tsscad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_lowd/scaderr.csv',header=FALSE)[1:8,1]
tsmcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_lowd/mcperr.csv',header=FALSE)[1:8,1]
scad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/scaderr.csv',header=FALSE)[c(1:7,9),1]
mcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/mcperr.csv',header=FALSE)[c(1:7,9),1]
lasso=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/lassoerr.csv',header=FALSE)[c(1:7,9),1]
oracle=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/oracleerr.csv',header=FALSE)[c(1:7,9),1]
refit=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/refiterr.csv',header=FALSE)[c(1:7,9),1]
#alasso=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/alassoerr.csv',header=F)[2,]

methods=c(rep(' I-LAMM (SCAD)',8),rep(' I-LAMM (MCP)',8),rep('TLAMM (SCAD)',8),rep('TLAMM (MCP)',8),rep('  ncvreg (SCAD)',8),rep('  ncvreg (MCP)',8),rep('   ncvreg (Lasso)',8),rep('    oracle',8),rep('   ncvreg (post-Lasso)',8))
plist=rep(c(20,50,100,200,400,800,1600,2400),9)
err=as.numeric(c(ilammscad,ilammmcp,tsscad,tsmcp,scad,mcp,lasso,oracle,refit))
df=data.frame(method=methods,p=sqrt(log(plist)),err=err)

ggplot(df,aes(x=p,y=err,group=method))+
  geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method))+ ggtitle("Comparison at n=300") +
  xlab(expression(sqrt(log(p)))) + ylab(expression(L['2']-error)) + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.text = element_text(size = 10),legend.position = c(0.2, 0.75)) + coord_cartesian(ylim=c(0, 2.3))
ggsave('cmpr-n.pdf',height=6,width=7)


# Comparison at d=400 and various n
ilammscad=read.csv('/users/wenyan/Desktop/survsimu/weakoracle/0.65-0.8-0.25/summary/scaderr.csv',header=FALSE)[,5]
ilammmcp=read.csv('/users/wenyan/Desktop/survsimu/weakoracle/0.65-0.8-0.25/summary/mcperr.csv',header=FALSE)[,5]
tsscad=read.csv('/users/wenyan/Desktop/survsimu/two_stage/iid/scaderr.csv',header=FALSE)[,5]
tsmcp=read.csv('/users/wenyan/Desktop/survsimu/two_stage/iid/mcperr.csv',header=FALSE)[,5]
scad=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/scaderr.csv')[,5]
mcp=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/mcperr.csv')[,5]
lasso=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/lassoerr.csv')[,5]
oracle=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/oracleerr.csv')[,5]
refit=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/refiterr.csv',header=FALSE)[,5]
refit[1]=NA

methods=c(rep('I-LAMM (SCAD)',4),rep('I-LAMM (MCP)',4),rep('TLAMM (SCAD)',4),rep('TLAMM (MCP)',4),rep('ncvreg (SCAD)',4),rep('ncvreg (MCP)',4),rep('ncvreg (Lasso)',4),rep('oracle',4),rep('ncvreg (Refit)',4))
nlist=rep(c(100,200,400,800),9)
err=c(ilammscad,ilammmcp,tsscad,tsmcp,scad,mcp,lasso,oracle,refit)
df=data.frame(method=methods,n=nlist,err=err)

ggplot(df,aes(x=n,y=err,group=method))+
  geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method))+ ggtitle("Comparison at p=400") +
  xlab('n') + ylab("MSE") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = c(0.8, 0.75))
ggsave('/users/wenyan/Desktop/survsimu/cmpr-p.pdf',height=4,width=4)




# TIME
tm_mcp_ilamm=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/ilamm/eps0002/TMmcp.csv',header=FALSE)[,1:8]
tm_scad_ilamm=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/ilamm/eps0002/TMscad.csv',header=FALSE)[,1:8]
tm_mcp_tlamm_low=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_lowd/mcpTM.csv',header=FALSE)
tm_mcp_tlamm_high=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_highd/mcpTM.csv',header=FALSE)
tm_mcp_tlamm = cbind(tm_mcp_tlamm_low,tm_mcp_tlamm_high)[,1:8]
tm_scad_tlamm_low=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_lowd/scadTM.csv',header=FALSE)
tm_scad_tlamm_high=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_highd/scadTM.csv',header=FALSE)
tm_scad_tlamm = cbind(tm_scad_tlamm_low,tm_scad_tlamm_high)[,1:8]

methods =  c(rep('I-LAMM (MCP)',8),rep('I-LAMM (SCAD)',8),rep('TLAMM (MCP)',8),rep('TLAMM (SCAD)',8))
plist = rep(c(20,50,100,200,400,800,1600,2400),4)
time_mean = c(colMeans(tm_mcp_ilamm),colMeans(tm_scad_ilamm),colMeans(tm_mcp_tlamm),colMeans(tm_scad_tlamm))
time_std = c(apply(tm_mcp_ilamm,2,sd),apply(tm_scad_ilamm,2,sd),apply(tm_mcp_tlamm,2,sd),apply(tm_mcp_tlamm,2,sd))
df=data.frame(method=methods,p=sqrt(log(plist)),time=time_mean,error=time_std/10)


ggplot(df, aes(x=p, y=time, group=method)) + 
geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method))+ ggtitle("Time Elapsed (unit: sec)") +  geom_linerange(aes(ymin=time-error, ymax=time+error, color=method)) + xlab(expression(sqrt(log(p)))) + ylab("Time") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = c(0.2, 0.75)) + scale_x_continuous(trans = 'log2') +
  scale_y_continuous(trans = 'log2')
ggsave('time.pdf',height=6,width=7)

df2=data.frame(method=methods,p=plist,time=time_mean,error=time_std/10)
ggplot(df2, aes(x=p, y=time, group=method)) + 
geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method),size=0) + ggtitle("Time Elapsed (unit: sec)") +  geom_linerange(aes(ymin=time-error, ymax=time+error, color=method)) + xlab("p") + ylab("Time") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = c(0.2, 0.75)) + scale_x_continuous(trans = 'log10',limits=c(20,3000)) +
  scale_y_continuous(trans = log2_trans(),
    breaks = c(1,4,16,64,256,1024,4096),
    labels = trans_format("log2", math_format(2^.x)),limits=c(0.5,8192))
ggsave('time2.pdf',height=5,width=6)

==> simufigs/plot__Autosaved_.R <==

#install.packages('ggplot2')
library('ggplot2')
library('ggpubr')

#WEAK ORACLE
#lasso
lasso=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/lassoerr.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(lasso))
df1=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p1<-ggplot(df1,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Lasso") +
  xlab(expression(sqrt(log(p)))) + ylab(expression(L['2']-error)) + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)
) +ylim(0,2.6)
#ggsave('lasso.pdf',height=4,width=4)


#scad
scad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/scaderr.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(scad))
df2=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p2<-ggplot(df2,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("SCAD") +
  xlab(expression(sqrt(log(p)))) + ylab(expression(L['2']-error)) + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)
) +ylim(0,2.6)
#ggsave('scad.pdf',height=4,width=4)

#mcp
mcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/mcperr.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(mcp))
df3=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p3<-ggplot(df3,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("MCP") +
  xlab(expression(sqrt(log(p)))) + ylab(expression(L['2']-error)) + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)
) +ylim(0,2.6)
#ggsave('mcp.pdf',height=4,width=4)

ggarrange(p2, p3, p1, ncol=3, nrow=1, common.legend = TRUE, legend="top")
ggsave('err.pdf',height=4,width=12)

#STRONG ORACLE
#lasso
TPlasso=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/lassoTP.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TPlasso))
df1=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p1<-ggplot(df1,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Sensitivity with Lasso") +
  xlab(expression(sqrt(log(p)))) + ylab("Sensitivity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)) +ylim(0,1.01)
#ggsave('TPlasso.pdf',height=4,width=4)

TNlasso=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/lassoTN.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TNlasso))
df2=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p2<-ggplot(df2,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Specificity with Lasso") +
  xlab(expression(sqrt(log(p)))) + ylab("Specificity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14))+ylim(0.6,1.01)
#ggsave('TNlasso.pdf',height=4,width=4)


#scad
TPscad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/scadTP.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TPscad))
df3=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p3<-ggplot(df3,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Sensitivity with SCAD") +
  xlab(expression(sqrt(log(p)))) + ylab("Sensitivity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14))+ylim(0,1.01)
#ggsave('TPscad.pdf',height=4,width=4)

TNscad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/scadTN.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TNscad))
df4=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p4<-ggplot(df4,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Specificity with SCAD") +
  xlab(expression(sqrt(log(p)))) + ylab("Specificity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14))+ylim(0.6,1.01)
#ggsave('TNscad.pdf',height=4,width=4)


#mcp
TPmcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/mcpTP.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TPmcp))
df5=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p5<-ggplot(df5,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Sensitivity with MCP") +
  xlab(expression(sqrt(log(p)))) + ylab("Sensitivity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14))+ylim(0,1.01)
#ggsave('TPmcp.pdf',height=4,width=4)

TNmcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/mcpTN.csv',header=FALSE)

nlist=rep(c('n=100','n=200','n=300','n=400'),6)
plist=c(rep(20,4),rep(50,4),rep(100,4),rep(200,4),rep(400,4),rep(800,4))
err=c(data.matrix(TNmcp))
df6=data.frame(n=nlist,p=sqrt(log(plist)),err=err)

p6<-ggplot(df6,aes(x=p,y=err,group=n))+
  geom_line(aes(linetype=n,color=n))+
  geom_point(aes(shape=n,color=n))+ ggtitle("Specificity with MCP") +
  xlab(expression(sqrt(log(p)))) + ylab("Specificity") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)) +ylim(0.6,1.01)
#ggsave('TNmcp.pdf',height=4,width=4)

ggarrange(p3, p5, p1, p4, p6, p2, ncol=3, nrow=2, common.legend = TRUE, legend="top")
ggsave('select.pdf',height=8,width=12)


#-----------------------------------
#diversified beta
#lasso
lasso=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/lassoselect400.csv',header=FALSE)

plist=rep(c(' p=20',' p=50','p=100','p=200','p=400','p=800'),10)
betalist=c()
for (i in 10:1){betalist=c(betalist,rep(i/10,6))}
selectrate=c(data.matrix(lasso))
df1=data.frame(p=plist,beta=betalist,selectrate=selectrate)

p7<-ggplot(df1,aes(x=beta,y=selectrate,group=p))+
  geom_line(aes(linetype=p,color=p))+
  geom_point(aes(shape=p,color=p))+ ggtitle("Lasso") +
  xlab(expression(beta['0'])) + ylab('Chance of being selected') + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)
)
#ggsave('lasso.pdf',height=4,width=4)


#scad
scad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/scadselect400.csv',header=FALSE)

plist=rep(c(' p=20',' p=50','p=100','p=200','p=400','p=800'),10)
betalist=c()
for (i in 10:1){betalist=c(betalist,rep(i/10,6))}
selectrate=c(data.matrix(scad))
df1=data.frame(p=plist,beta=betalist,selectrate=selectrate)

p8<-ggplot(df1,aes(x=beta,y=selectrate,group=p))+
  geom_line(aes(linetype=p,color=p))+
  geom_point(aes(shape=p,color=p))+ ggtitle("SCAD") +
  xlab(expression(beta['0'])) + ylab('Chance of being selected') + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)
)
#ggsave('scad.pdf',height=4,width=4)

#mcp
mcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/oracle/diversifiedbeta/mcpselect400.csv',header=FALSE)

plist=rep(c(' p=20',' p=50','p=100','p=200','p=400','p=800'),10)
betalist=c()
for (i in 10:1){betalist=c(betalist,rep(i/10,6))}
selectrate=c(data.matrix(mcp))
df1=data.frame(p=plist,beta=betalist,selectrate=selectrate)

p9<-ggplot(df1,aes(x=beta,y=selectrate,group=p))+
  geom_line(aes(linetype=p,color=p))+
  geom_point(aes(shape=p,color=p))+ ggtitle("MCP") +
  xlab(expression(beta['0'])) + ylab('Chance of being selected') + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = 'top',legend.key.width=unit(2,'cm'),legend.text=element_text(size=14)
)
#ggsave('mcp.pdf',height=4,width=4)

ggarrange(p8, p9, p7, ncol=3, nrow=1, common.legend = TRUE, legend="top")
ggsave('selectrate.pdf',height=4,width=12)



#-----------------------------------
# Comparison at n=300 and various p
ilammscad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/ilamm/errilammscad.csv',header=FALSE)[1:8,1]
ilammmcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/ilamm/errilammmcp.csv',header=FALSE)[1:8,1]
tsscad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_lowd/scaderr.csv',header=FALSE)[1:8,1]
tsmcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_lowd/mcperr.csv',header=FALSE)[1:8,1]
scad=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/scaderr.csv',header=FALSE)[c(1:7,9),1]
mcp=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/mcperr.csv',header=FALSE)[c(1:7,9),1]
lasso=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/lassoerr.csv',header=FALSE)[c(1:7,9),1]
oracle=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/oracleerr.csv',header=FALSE)[c(1:7,9),1]
refit=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/Rpart/refiterr.csv',header=FALSE)[c(1:7,9),1]
#alasso=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/alassoerr.csv',header=F)[2,]

methods=c(rep(' I-LAMM (SCAD)',8),rep(' I-LAMM (MCP)',8),rep('TLAMM (SCAD)',8),rep('TLAMM (MCP)',8),rep('  ncvreg (SCAD)',8),rep('  ncvreg (MCP)',8),rep('   ncvreg (Lasso)',8),rep('    oracle',8),rep('   ncvreg (post-Lasso)',8))
plist=rep(c(20,50,100,200,400,800,1600,2400),9)
err=as.numeric(c(ilammscad,ilammmcp,tsscad,tsmcp,scad,mcp,lasso,oracle,refit))
df=data.frame(method=methods,p=sqrt(log(plist)),err=err)

ggplot(df,aes(x=p,y=err,group=method))+
  geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method))+ ggtitle("Comparison at n=300") +
  xlab(expression(sqrt(log(p)))) + ylab(expression(L['2']-error)) + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.text = element_text(size = 10),legend.position = c(0.2, 0.75)) + coord_cartesian(ylim=c(0, 2.3))
ggsave('cmpr-n.pdf',height=6,width=7)


# Comparison at d=400 and various n
ilammscad=read.csv('/users/wenyan/Desktop/survsimu/weakoracle/0.65-0.8-0.25/summary/scaderr.csv',header=FALSE)[,5]
ilammmcp=read.csv('/users/wenyan/Desktop/survsimu/weakoracle/0.65-0.8-0.25/summary/mcperr.csv',header=FALSE)[,5]
tsscad=read.csv('/users/wenyan/Desktop/survsimu/two_stage/iid/scaderr.csv',header=FALSE)[,5]
tsmcp=read.csv('/users/wenyan/Desktop/survsimu/two_stage/iid/mcperr.csv',header=FALSE)[,5]
scad=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/scaderr.csv')[,5]
mcp=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/mcperr.csv')[,5]
lasso=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/lassoerr.csv')[,5]
oracle=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/oracleerr.csv')[,5]
refit=read.csv('/users/wenyan/Desktop/survsimu/cmpr(ncvreg)/refiterr.csv',header=FALSE)[,5]
refit[1]=NA

methods=c(rep('I-LAMM (SCAD)',4),rep('I-LAMM (MCP)',4),rep('TLAMM (SCAD)',4),rep('TLAMM (MCP)',4),rep('ncvreg (SCAD)',4),rep('ncvreg (MCP)',4),rep('ncvreg (Lasso)',4),rep('oracle',4),rep('ncvreg (Refit)',4))
nlist=rep(c(100,200,400,800),9)
err=c(ilammscad,ilammmcp,tsscad,tsmcp,scad,mcp,lasso,oracle,refit)
df=data.frame(method=methods,n=nlist,err=err)

ggplot(df,aes(x=n,y=err,group=method))+
  geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method))+ ggtitle("Comparison at p=400") +
  xlab('n') + ylab("MSE") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = c(0.8, 0.75))
ggsave('/users/wenyan/Desktop/survsimu/cmpr-p.pdf',height=4,width=4)




# TIME
tm_mcp_ilamm=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/ilamm/eps0002/TMmcp.csv',header=FALSE)[,1:8]
tm_scad_ilamm=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/ilamm/eps0002/TMscad.csv',header=FALSE)[,1:8]
tm_mcp_tlamm_low=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_lowd/mcpTM.csv',header=FALSE)
tm_mcp_tlamm_high=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_highd/mcpTM.csv',header=FALSE)
tm_mcp_tlamm = cbind(tm_mcp_tlamm_low,tm_mcp_tlamm_high)[,1:8]
tm_scad_tlamm_low=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_lowd/scadTM.csv',header=FALSE)
tm_scad_tlamm_high=read.csv('/users/wenyan/Dropbox/tlamm_workingnotes/revision2021/simufigs/compare/tlamm_highd/scadTM.csv',header=FALSE)
tm_scad_tlamm = cbind(tm_scad_tlamm_low,tm_scad_tlamm_high)[,1:8]

methods =  c(rep('I-LAMM (MCP)',8),rep('I-LAMM (SCAD)',8),rep('TLAMM (MCP)',8),rep('TLAMM (SCAD)',8))
plist = rep(c(20,50,100,200,400,800,1600,2400),4)
time_mean = c(colMeans(tm_mcp_ilamm),colMeans(tm_scad_ilamm),colMeans(tm_mcp_tlamm),colMeans(tm_scad_tlamm))
time_std = c(apply(tm_mcp_ilamm,2,sd),apply(tm_scad_ilamm,2,sd),apply(tm_mcp_tlamm,2,sd),apply(tm_mcp_tlamm,2,sd))
df=data.frame(method=methods,p=sqrt(log(plist)),time=time_mean,error=time_std/10)


ggplot(df, aes(x=p, y=time, group=method)) + 
geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method))+ ggtitle("Time Elapsed (unit: sec)") +  geom_linerange(aes(ymin=time-error, ymax=time+error, color=method)) + xlab(expression(sqrt(log(p)))) + ylab("Time") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = c(0.2, 0.75)) + scale_x_continuous(trans = 'log2') +
  scale_y_continuous(trans = 'log2')
ggsave('time.pdf',height=6,width=7)

df2=data.frame(method=methods,p=plist,time=time_mean,error=time_std/10)
ggplot(df2, aes(x=p, y=time, group=method)) + 
geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method),size=0) + ggtitle("Time Elapsed (unit: sec)") +  geom_linerange(aes(ymin=time-error, ymax=time+error, color=method)) + xlab("p") + ylab("Time") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = c(0.2, 0.75)) + scale_x_continuous(trans = 'log10',limits=c(20,3000)) +
  scale_y_continuous(trans = log2_trans(),
    breaks = c(1,4,16,64,256,1024,4096),
    labels = trans_format("log2", math_format(2^.x)),limits=c(0.5,8192))
ggsave('time2.pdf',height=5,width=6)

df2=data.frame(method=methods,p=plist,time=time_mean,error=time_std/10)
ggplot(df2, aes(x=p, y=time, group=method)) + 
geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method),size=0) + ggtitle("Time Elapsed (unit: sec)") +  geom_linerange(aes(ymin=time-error, ymax=time+error, color=method)) + xlab("p") + ylab("Time") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = c(0.2, 0.75))
ggsave('time3.pdf',height=5,width=6)


methods =  c(rep('I-LAMM (MCP)',6),rep('I-LAMM (SCAD)',6),rep('TLAMM (MCP)',6),rep('TLAMM (SCAD)',6))
plist = rep(c(20,50,100,200,400,800),4)
time_mean = c(colMeans(tm_mcp_ilamm)[1:6],colMeans(tm_scad_ilamm)[1:6],colMeans(tm_mcp_tlamm)[1:6],colMeans(tm_scad_tlamm)[1:6])
time_std = c(apply(tm_mcp_ilamm,2,sd)[1:6],apply(tm_scad_ilamm,2,sd)[1:6],apply(tm_mcp_tlamm,2,sd)[1:6],apply(tm_mcp_tlamm,2,sd)[1:6])
df2=data.frame(method=methods,p=plist,time=time_mean,error=time_std/10)

ggplot(df2, aes(x=p, y=time, group=method)) + 
geom_line(aes(linetype=method,color=method))+
  geom_point(aes(shape=method,color=method))+ ggtitle("Time Elapsed (unit: sec)") +  geom_linerange(aes(ymin=time-error, ymax=time+error, color=method)) + xlab('p') + ylab("Time") + theme(plot.title = element_text(hjust = 0.5),legend.title = element_blank(),legend.position = c(0.2, 0.75)) + scale_x_continuous(trans = 'log10',limits=c(20,1000))
ggsave('time4.pdf',height=5,width=6)

